Scalar Quasi-Normal Modes of a Loop Quantum Black Hole

We compute the Quasi-Normal Mode (QNM) frequencies for scalar perturbations for modified Schwarzschild black holes in Loop Quantum Gravity. We study the singularity-free polymerized metric characterised by two parameters encoding loop quantum effects: the minimal area gap $a_0$ and the polymeric deformation parameter $P$. We perform numerical computations using Leaver's continued fraction method and compare our results to other semi-analytical methods and existing literature. We study the effects on the QNM spectrum of variation of both deformation parameters and systematically compare to the standard Schwarzschild case. In particular we find that the scalar fundamental mode is modified from the third decimal for values of $P$ in accordance with the most recent astrophysical constraints. We also show that qualitative differences arise for highly damped modes: on the one hand, a new crossing of the imaginary axis occurs for high values of $a_0$ and, on the other hand, increasing $P$ produces a positive shift of the real part and an increase of the spacing in imaginary part between modes.

==> anc/QNM_recursion_coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    273799,       7380]
NotebookOptionsPosition[    271421,       7329]
NotebookOutlinePosition[    271853,       7346]
CellTagsIndexPosition[    271810,       7343]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook gives the explicit expressions of the coefficients of two \
recurrence equations for scalar perturbations on the Modesto Loop BH. First \
equation is a fifteen terms one and corresponds to equation (30) in the \
companion paper. The second equation (equation (32) in the paper)  is \
obtained by a re-scaling of the wave-function and contains only seven terms. \
The Schwarzshild radius ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["r", "TI"], 
          StyleBox["s", "TI"]], "\[LongEqual]", "2", 
         StyleBox["M", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "r_s=2M", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9444f8c9-41e1-40d0-b2c3-d608b2edb0c1"],
 " is taken to one. The coefficients then only  depend on the quantum \
parameters of Modesto BH ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["a", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "a_0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "70ce4259-e4c0-465f-8b56-f2433ab31a19"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["P", "TI"], TraditionalForm], "errors" -> {}, "input" -> "P", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1a41ff2e-4277-423b-ada2-4cff7405403a"],
 ", and of \[Lambda]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         StyleBox["l", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "=l(l+1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1c305527-8070-477a-835b-3e8cefdd8285"],
 " which is the angular momentum contribution. The coefficients of the \
three-tems recurrence relation for a Schwarzshild BH can be recovered by \
taking ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["a", "TI"], "0"], "\[LongEqual]", 
         StyleBox["P", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "a_0=P=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e2f60eb1-7bc3-4623-9bcc-24e3f826f6f4"],
 "."
}], "Abstract",
 InitializationCell->True,
 CellChangeTimes->{{3.9230464909630485`*^9, 3.92304652800537*^9}, {
  3.9230465630000353`*^9, 3.923046586091906*^9}, {3.9230467615563664`*^9, 
  3.923046762165103*^9}, {3.9230468551149035`*^9, 3.9230469534029536`*^9}, {
  3.923047007491207*^9, 3.923047080581589*^9}, {3.9230471164600115`*^9, 
  3.92304714412794*^9}, {3.9230472123127337`*^9, 3.923047588250388*^9}, {
  3.92304763081112*^9, 
  3.923047637228798*^9}},ExpressionUUID->"759d4152-b696-4118-8283-\
a9dee88017b0"],

Cell[CellGroupData[{

Cell["\<\
Computation of the coefficients from the ansatz and the master equation\
\>", "Section",
 CellChangeTimes->{{3.9236490211387854`*^9, 
  3.9236490467967987`*^9}},ExpressionUUID->"65a6d945-e36a-4056-9d71-\
7489266f47c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[CapitalPsi]", ",", "\[CapitalXi]", ",", "a0", ",", "rp", ",", "rm", ",",
     "ro", ",", "P", ",", "\[Lambda]", ",", "eq15", ",", "r", ",", "y"}], 
   "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"metric", " ", "functions"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", 
     StyleBox["[",
      FontSize->12], 
     StyleBox["r_",
      FontSize->12], 
     StyleBox["]",
      FontSize->12]}], 
    StyleBox[":=",
     FontSize->12], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", "ro"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "4"], "+", 
      SuperscriptBox["a0", "2"]}]]}], ";", 
   RowBox[{
    RowBox[{"g", "[", "r_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], 
      SuperscriptBox["r", "4"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", "ro"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        SuperscriptBox["a0", "2"]}], ")"}]}]]}], ";", 
   RowBox[{
    RowBox[{"h", "[", "r_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     FractionBox[
      SuperscriptBox["a0", "2"], 
      SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"scalar", " ", "potential"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a0", "2"], "+", 
         SuperscriptBox["r", "4"]}], ")"}], "4"]], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "r"}], "+", "rm", "+", "rp"}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "rm", " ", "rp"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a0", "2"], "+", 
            SuperscriptBox["r", "4"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", "ro"}], ")"}], "2"], " ", "\[Lambda]"}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "ansatz", " ", "with", " ", "an", " ", "implicit", " ", "infinite", " ", 
    "sum", " ", "on", " ", "n"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]", "[", "r_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a0", "2"], "+", 
           RowBox[{
            SuperscriptBox["rp", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", "rp"}], ")"}]}]}], ")"}], " ", 
         "\[Omega]"}], 
        SuperscriptBox["rp", "3"]]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"rm", "+", "rp"}], ")"}], " ", "\[Omega]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"r", "-", "rp"}], 
        RowBox[{"r", "-", "rm"}]], ")"}], 
      RowBox[{"n", "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a0", "2"], "+", 
           SuperscriptBox["rp", "4"]}], ")"}], " ", "\[Omega]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], " ", 
         SuperscriptBox["rp", "2"]}]]}]], " ", 
     RowBox[{"a", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "rescaling", " ", "of", " ", "the", " ", "ansatz", " ", "for", " ", "a", 
    " ", "simpler", " ", "recurrence", " ", "relation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"h", "[", "r", "]"}]], "r"], 
     RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rp", "=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rm", "=", 
    RowBox[{
     SuperscriptBox["P", "2"], "rp"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ro", "=", 
    RowBox[{"P", " ", "rp"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"procedure", " ", "for", " ", "the", " ", "fifteen"}], "-", 
    RowBox[{"terms", " ", "recurrence", " ", "relation"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq15", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"g", "[", "r", "]"}]}]], 
        RowBox[{"\[CapitalPsi]", "[", "r", "]"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], 
            RowBox[{"g", "[", "r", "]"}]}]], 
          RowBox[{"Simplify", "[", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}], 
           "]"}]}], ",", "r"}], "]"}]}], "+", 
      SuperscriptBox["\[Omega]", "2"], "-", 
      RowBox[{"V", "[", "r", "]"}]}], " ", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq15", "=", 
   RowBox[{"eq15", "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "rp"}], "+", 
       RowBox[{"rm", " ", "y"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq15", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["eq15", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " "}]]}], 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", "a0", "+", 
              RowBox[{"4", " ", "a0", " ", "P"}], "+", 
              RowBox[{"6", " ", "a0", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", 
               SuperscriptBox["P", "3"]}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"2", " ", "a0", " ", "y"}], "-", 
              RowBox[{"8", " ", "a0", " ", "P", " ", "y"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["P", "2"], " ", "y"}], "-", 
              RowBox[{"12", " ", "a0", " ", 
               SuperscriptBox["P", "2"], " ", "y"}], "-", 
              RowBox[{"8", " ", "a0", " ", 
               SuperscriptBox["P", "3"], " ", "y"}], "-", 
              RowBox[{"2", " ", "a0", " ", 
               SuperscriptBox["P", "4"], " ", "y"}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", "P", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"6", " ", "a0", " ", 
               SuperscriptBox["P", "2"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", 
               SuperscriptBox["P", "3"], " ", 
               SuperscriptBox["y", "2"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["P", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["P", "4"], " ", 
               SuperscriptBox["y", "2"]}]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", "a0", "+", 
              RowBox[{"4", " ", "a0", " ", "P"}], "+", 
              RowBox[{"6", " ", "a0", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", 
               SuperscriptBox["P", "3"]}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"2", " ", "a0", " ", "y"}], "-", 
              RowBox[{"8", " ", "a0", " ", "P", " ", "y"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["P", "2"], " ", "y"}], "-", 
              RowBox[{"12", " ", "a0", " ", 
               SuperscriptBox["P", "2"], " ", "y"}], "-", 
              RowBox[{"8", " ", "a0", " ", 
               SuperscriptBox["P", "3"], " ", "y"}], "-", 
              RowBox[{"2", " ", "a0", " ", 
               SuperscriptBox["P", "4"], " ", "y"}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", "P", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"6", " ", "a0", " ", 
               SuperscriptBox["P", "2"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"4", " ", "a0", " ", 
               SuperscriptBox["P", "3"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["P", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"a0", " ", 
               SuperscriptBox["P", "4"], " ", 
               SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], ")"}], ")"}]}], 
       "]"}], "]"}], ",", "y", ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq15", "=", 
   RowBox[{"eq15", "/.", 
    RowBox[{
     RowBox[{"coef_", " ", 
      SuperscriptBox["y", 
       RowBox[{"p_", ":", "1"}]]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"coef", "/.", 
        RowBox[{"n", "\[Rule]", 
         RowBox[{"n", "-", "p"}]}]}], ")"}], 
      SuperscriptBox["y", "p"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq15", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"eq15", ",", "y", ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eq15", "[", 
     RowBox[{"P_", ",", "a0_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "eq15", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"procedure", " ", "for", " ", "the", " ", "seven"}], "-", 
    RowBox[{"terms", " ", "recurrence", " ", "relation"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq7", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"g", "[", "r", "]"}]}]], 
        RowBox[{"\[CapitalXi]", "[", "r", "]"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], 
            RowBox[{"g", "[", "r", "]"}]}]], 
          RowBox[{"Simplify", "[", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[CapitalXi]", "[", "r", "]"}], ",", "r"}], "]"}], 
           "]"}]}], ",", "r"}], "]"}]}], "+", 
      SuperscriptBox["\[Omega]", "2"], "-", 
      RowBox[{"V", "[", "r", "]"}]}], " ", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{"eq7", "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "rp"}], "+", 
       RowBox[{"rm", " ", "y"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["eq7", 
         RowBox[{" ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " "}]}]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], "+", "a0", "+", 
             RowBox[{"4", " ", "a0", " ", "P"}], "+", 
             RowBox[{"6", " ", "a0", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["P", "4"]}], "-", 
             RowBox[{"2", " ", "a0", " ", "y"}], "-", 
             RowBox[{"8", " ", "a0", " ", "P", " ", "y"}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["P", "2"], " ", "y"}], "-", 
             RowBox[{"12", " ", "a0", " ", 
              SuperscriptBox["P", "2"], " ", "y"}], "-", 
             RowBox[{"8", " ", "a0", " ", 
              SuperscriptBox["P", "3"], " ", "y"}], "-", 
             RowBox[{"2", " ", "a0", " ", 
              SuperscriptBox["P", "4"], " ", "y"}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", "P", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"6", " ", "a0", " ", 
              SuperscriptBox["P", "2"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", 
              SuperscriptBox["P", "3"], " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["P", "4"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["P", "4"], " ", 
              SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", "a0", "+", 
             RowBox[{"4", " ", "a0", " ", "P"}], "+", 
             RowBox[{"6", " ", "a0", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["P", "4"]}], "-", 
             RowBox[{"2", " ", "a0", " ", "y"}], "-", 
             RowBox[{"8", " ", "a0", " ", "P", " ", "y"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["P", "2"], " ", "y"}], "-", 
             RowBox[{"12", " ", "a0", " ", 
              SuperscriptBox["P", "2"], " ", "y"}], "-", 
             RowBox[{"8", " ", "a0", " ", 
              SuperscriptBox["P", "3"], " ", "y"}], "-", 
             RowBox[{"2", " ", "a0", " ", 
              SuperscriptBox["P", "4"], " ", "y"}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", "P", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"6", " ", "a0", " ", 
              SuperscriptBox["P", "2"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"4", " ", "a0", " ", 
              SuperscriptBox["P", "3"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["P", "4"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"a0", " ", 
              SuperscriptBox["P", "4"], " ", 
              SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], ")"}]}], "]"}], 
      "]"}], ",", "y", ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq7", "=", 
    RowBox[{"eq7", "/.", 
     RowBox[{
      RowBox[{"coef_", " ", 
       SuperscriptBox["y", 
        RowBox[{"p_", ":", "1"}]]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"coef", "/.", 
         RowBox[{"n", "\[Rule]", 
          RowBox[{"n", "-", "p"}]}]}], ")"}], 
       SuperscriptBox["y", "p"]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"eq7", ",", "y", ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eq7", "[", 
     RowBox[{"P_", ",", "a0_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "eq7", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{"Eq15", "[", 
    RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{"Eq7", "[", 
     RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.923649051361762*^9, 3.9236490913466897`*^9}, {
   3.9236491359065824`*^9, 3.9236491413581953`*^9}, {3.9236494605082283`*^9, 
   3.9236496795043097`*^9}, {3.9236499871686544`*^9, 
   3.9236501254926434`*^9}, {3.923650192502016*^9, 3.9236501926422167`*^9}, {
   3.9236502386822634`*^9, 3.9236503562831893`*^9}, {3.9236504198208866`*^9, 
   3.9236504475763054`*^9}, 3.923650760359765*^9, {3.9236508351741047`*^9, 
   3.9236508396334906`*^9}, {3.923651063380764*^9, 3.9236510825082626`*^9}, 
   3.9236511909977217`*^9, {3.9236516814966745`*^9, 3.9236516916858597`*^9}, {
   3.9236707351747036`*^9, 3.9236708117775073`*^9}, {3.9236708492010517`*^9, 
   3.923670908681246*^9}, {3.923671148996694*^9, 3.923671170912233*^9}, {
   3.9236720195874844`*^9, 3.9236720511258593`*^9}, {3.923672086505476*^9, 
   3.923672094334646*^9}, 3.9237112383323917`*^9, 3.92371128572724*^9, {
   3.9237113198518753`*^9, 3.923711325113117*^9}, {3.923711980306568*^9, 
   3.9237120057758355`*^9}, {3.923713933660184*^9, 3.923713959061987*^9}, {
   3.923714088744804*^9, 3.9237140964432387`*^9}, 3.9237141345960493`*^9, {
   3.923714184439027*^9, 3.9237142104136915`*^9}, 3.923714253241035*^9, {
   3.9237144563368487`*^9, 3.9237144569581404`*^9}, {3.9237144964830356`*^9, 
   3.923714731793281*^9}, {3.9237149119323015`*^9, 3.923714924368782*^9}, {
   3.923714957305733*^9, 3.9237149660366073`*^9}, 3.923715253033043*^9, {
   3.9237173213833165`*^9, 3.923717345671111*^9}, {3.9237173919074874`*^9, 
   3.9237173947712793`*^9}, {3.9237174517105885`*^9, 
   3.9237175267657137`*^9}, {3.923717677939973*^9, 3.923717697486658*^9}, {
   3.923717863731311*^9, 3.9237178799381485`*^9}, {3.923717927375137*^9, 
   3.9237179561770716`*^9}, {3.9237180095048275`*^9, 3.923718023965151*^9}, {
   3.923718075323439*^9, 3.9237180974817114`*^9}, {3.923718155344772*^9, 
   3.9237181558152623`*^9}, 3.9237183264208813`*^9, {3.923719892736418*^9, 
   3.923719903950935*^9}, {3.9237199916158843`*^9, 3.923719996225618*^9}, {
   3.9237211676594086`*^9, 3.923721193508682*^9}, 3.9237212839330072`*^9, {
   3.9237213879398794`*^9, 3.9237214211553974`*^9}, {3.923722013745701*^9, 
   3.9237220159459915`*^9}, {3.923722338064809*^9, 3.92372234146466*^9}, {
   3.9237353560197372`*^9, 3.9237354027291546`*^9}, {3.923736037081771*^9, 
   3.9237360637370195`*^9}, {3.9237362125612345`*^9, 3.923736244396106*^9}, {
   3.9238948086826334`*^9, 3.9238948259599004`*^9}, {3.923895328806272*^9, 
   3.9238953496075077`*^9}, {3.9238956587612014`*^9, 
   3.9238956641716194`*^9}, {3.923895939134924*^9, 3.9238959454431667`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"e059c890-0609-46cd-9fe4-4d1d5dcb03d0"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.9238953538362985`*^9, 3.9238956703857903`*^9, 
  3.9238961495532665`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"26ad0a92-164c-40a5-9afb-a6027dd95b3f"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.9238953538362985`*^9, 3.9238956703857903`*^9, 
  3.9238961495751314`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"861a91fe-2370-45bc-9ddf-5b5b665e1752"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the Schwarzschild limit:", "Subsubsection",
 CellChangeTimes->{{3.923895879748488*^9, 
  3.9238959091993995`*^9}},ExpressionUUID->"d649aa54-0630-4ac9-a38d-\
55afdf678adc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P", "=", "0"}], ",", 
     RowBox[{"a0", "=", "0"}]}], "}"}], ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Eq15", "[", 
         RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], "]"}],
       "/.", 
      RowBox[{"n", "->", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]}], ",", "n", ",", "Simplify"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P", "=", "0"}], ",", 
     RowBox[{"a0", "=", "0"}]}], "}"}], ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Eq7", "[", 
         RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], "]"}],
       "/.", 
      RowBox[{"n", "->", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]}], ",", "n", ",", "Simplify"}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9237176562525873`*^9, 3.923717681686016*^9}, {
  3.9237177578743134`*^9, 3.923717760776204*^9}, {3.9237205892000995`*^9, 
  3.92372059088109*^9}, {3.9238958430007715`*^9, 3.923895868954814*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"b7d95a70-7336-4ba5-bcd7-44e929c40b03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox["n", "2"], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"]}], "-", "\[Lambda]", "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Omega]", "2"]}]}], ",", 
   RowBox[{
    SuperscriptBox["n", "2"], "-", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "n", " ", "\[Omega]"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Omega]", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9237176625609136`*^9, 3.923717682332546*^9}, 
   3.923717730807088*^9, 3.9237177617978916`*^9, {3.9237205872527337`*^9, 
   3.923720591582172*^9}, 3.923896191102683*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"5f8677bc-abf3-43ac-afb9-b71c79642884"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox["n", "2"], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"]}], "-", "\[Lambda]", "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Omega]", "2"]}]}], ",", 
   RowBox[{
    SuperscriptBox["n", "2"], "-", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "n", " ", "\[Omega]"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Omega]", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9237176625609136`*^9, 3.923717682332546*^9}, 
   3.923717730807088*^9, 3.9237177617978916`*^9, {3.9237205872527337`*^9, 
   3.923720591582172*^9}, 3.9238961911184*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"f99ddd47-a443-42d2-a0f4-14b3bbae6107"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtain the explicit expression of the recurrence relations coefficients \
\>", "Subsubsection",
 CellChangeTimes->{{3.923895898036513*^9, 
  3.9238959252885284`*^9}},ExpressionUUID->"2168a175-4ade-41ed-8000-\
c159f3855e10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "obtain", " ", "the", " ", "expression", " ", "of", " ", "the", " ", 
     "i"}], "-", 
    RowBox[{
    "2", " ", "coefficient", " ", "of", " ", "the", " ", "fifteen", " ", 
     "terms", " ", "recurrence", " ", "relation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d0", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"Eq15", "[", 
            RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], 
          "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"n", "->", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]}], ",", "n", ",", "FullSimplify"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dn", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"d0", ",", "n"}], "]"}], 
      RowBox[{"n", "^", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Exponent", "[", 
          RowBox[{"d0", ",", "n"}], "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Reverse", "@", "dn"}], ",", 
     RowBox[{
      RowBox[{"List", "[", "n__", "]"}], "->", 
      RowBox[{"HoldForm", "@", 
       RowBox[{"Plus", "[", "n", "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923671072503101*^9, 3.9236710795649548`*^9}, {
   3.9236712186188793`*^9, 3.9236712690291758`*^9}, {3.9236713015292034`*^9, 
   3.923671343610319*^9}, 3.92367345670848*^9, {3.923714474961709*^9, 
   3.923714475736766*^9}, 3.92371733946113*^9, {3.923717541462619*^9, 
   3.923717541748259*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"e11b1e31-31e8-4576-b946-088154850f63"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "P"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"]}], "+", 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a0", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a0", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "3"], " ", 
       "\[Omega]"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "3"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       "\[Omega]"}]}], ")"}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{
  3.9236734506592*^9, {3.9237175398001657`*^9, 3.9237175428851604`*^9}, 
   3.9237177714702587`*^9, 3.9237182005608068`*^9, 3.9237183619203176`*^9, 
   3.9237205956916904`*^9, 3.9237218554712915`*^9, 3.923736024386606*^9, 
   3.923896195383902*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"9144da89-99d5-4f2a-a937-1e3e46272dc5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "obtain", " ", "the", " ", "expression", " ", "of", " ", "the", " ", 
     "i"}], "-", 
    RowBox[{
    "2", " ", "coefficient", " ", "of", " ", "the", " ", "seven", " ", 
     "terms", " ", "recurrence", " ", "relation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d0", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"Eq7", "[", 
            RowBox[{"P", ",", "a0", ",", "\[Lambda]"}], "]"}], ",", "y"}], 
          "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"n", "->", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]}], ",", "n", ",", "FullSimplify"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dn", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"d0", ",", "n"}], "]"}], 
      RowBox[{"n", "^", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Exponent", "[", 
          RowBox[{"d0", ",", "n"}], "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Reverse", "@", "dn"}], ",", 
     RowBox[{
      RowBox[{"List", "[", "n__", "]"}], "->", 
      RowBox[{"HoldForm", "@", 
       RowBox[{"Plus", "[", "n", "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9236713373049974`*^9, 3.923671350479679*^9}, {
  3.9237176194246745`*^9, 3.92371762796992*^9}, {3.923895761288382*^9, 
  3.9238957629234767`*^9}, {3.9238958285855827`*^9, 3.9238958288551264`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"81d9bbd4-f882-42a1-9709-58306405560b"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["n", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "5"]}], "+", 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "3"]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       "\[Omega]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "3"]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       "\[Omega]"}]}], ")"}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.923895370078269*^9, 3.9238956816644835`*^9, 
  3.9238957659535427`*^9, 3.92389620414149*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"74c7b86f-19f2-4044-a6d9-b51cb8b2889c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of the fifteen terms recurrence relation", "Section",
 CellChangeTimes->{{3.923044449388071*^9, 
  3.9230444638017807`*^9}},ExpressionUUID->"deb12a93-a0e1-4cdd-b4b9-\
545e6ea86c81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cm1", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "P"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"]}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "3"], " ", 
         "\[Omega]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "3"]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
         "\[Omega]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c0", "=", 
    TagBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["P", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "4"]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Omega]"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "4"]}], "-", 
            RowBox[{"14", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}]}], "+", 
              "\[Lambda]"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", "\[Omega]"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "19"], " ", "\[Omega]"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P", "+", "\[Lambda]", "+", 
               RowBox[{"P", " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", "\[Omega]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["P", "2"]}], "-", 
         RowBox[{"66", " ", 
          SuperscriptBox["P", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"41", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"54", "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"92", "+", 
               RowBox[{"128", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"53", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"136", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", "P", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"79", " ", 
                 SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "P"}]}], ")"}], " ", "\[Lambda]"}]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{"14", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["P", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Omega]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["P", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["P", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
           RowBox[{"13", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", "\[Omega]"}]}], ")"}]}],
         "-", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "P", "+", 
                 SuperscriptBox["P", "2"]}], ")"}], " ", "\[Lambda]"}]}], 
             ")"}]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "P", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Lambda]"}]}], 
             ")"}]}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"38", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"37", "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2", "=", 
    TagBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["P", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            SuperscriptBox["P", "6"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            SuperscriptBox["P", "6"]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["P", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"55", " ", 
                  SuperscriptBox["P", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], ")"}]}],
             "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"31", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"276", "+", 
               RowBox[{"351", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"56", "+", 
               RowBox[{"108", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           SuperscriptBox["P", "4"]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"276", "+", 
              RowBox[{"351", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"378", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1065", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"5", " ", "P", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"9", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"131", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"604", "+", 
              RowBox[{"683", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"239", "+", 
              RowBox[{"409", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"337", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", 
              RowBox[{"490", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"712", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"194", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"3", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "P"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"138", "+", 
              RowBox[{"685", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"826", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"535", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c3", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], " ", 
          SuperscriptBox["P", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"210", "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"270", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            SuperscriptBox["P", "8"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["P", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"210", "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"270", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            SuperscriptBox["P", "8"]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["P", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"110", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               SuperscriptBox["P", "4"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"714", "+", 
               RowBox[{"1464", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"94", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"380", "+", 
               RowBox[{"944", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"960", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"592", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"127", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"58", "+", 
               RowBox[{"560", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1206", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"824", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"355", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"791", "+", 
           RowBox[{"311", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           SuperscriptBox["P", "6"]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"714", "+", 
              RowBox[{"1464", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"94", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
           RowBox[{"11", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"299", "+", 
                RowBox[{"3340", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"5370", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}], ")"}]}], "+", 
           RowBox[{"22", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"88", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"2366", "+", 
              RowBox[{"4432", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1983", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"28", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1238", "+", 
              RowBox[{"2740", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2788", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1844", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"399", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"601", "+", 
              RowBox[{"1497", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1143", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"191", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"460", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"1305", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"1018", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"185", " ", 
                  SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"5", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "P"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"172", "+", 
              RowBox[{"1628", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"3401", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2410", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1398", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"268", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"601", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"533", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "=", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", 
         SuperscriptBox["P", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{"126", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["P", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"84", "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              SuperscriptBox["P", "6"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["P", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "26"], " ", 
         RowBox[{"(", 
          RowBox[{"126", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["P", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"84", "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              SuperscriptBox["P", "6"]}], ")"}]}]}], ")"}], " ", "\[Omega]"}],
         "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["P", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"65", "+", 
                RowBox[{"345", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"318", " ", 
                 SuperscriptBox["P", "4"]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "-", 
              RowBox[{"90", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1134", "+", 
              RowBox[{"3486", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2736", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"621", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"230", "+", 
              RowBox[{"750", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"860", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"740", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"370", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["P", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"230", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"940", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1070", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"495", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", 
        SuperscriptBox["a0", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
        RowBox[{"(", 
         RowBox[{"175", "+", 
          RowBox[{"91", " ", 
           SuperscriptBox["P", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["P", "4"]}], "+", 
          SuperscriptBox["P", "6"]}], ")"}], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["a0", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1134", "+", 
             RowBox[{"3486", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"2736", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"621", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
          RowBox[{"10", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["P", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2275", "+", 
             RowBox[{"14535", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"15222", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "P", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"7", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
              "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"44", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "65"}], "-", 
             RowBox[{"345", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
          RowBox[{"440", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["P", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a0", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"5026", "+", 
             RowBox[{"14378", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"10392", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"2141", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"95", " ", 
              SuperscriptBox["P", "8"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"70", "+", 
                RowBox[{"P", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "P"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"56", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1011", "+", 
             RowBox[{"2986", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"3261", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"3001", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["P", "8"]}], "+", 
             RowBox[{"217", " ", 
              SuperscriptBox["P", "10"]}]}], ")"}], " ", "\[Omega]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"401", "+", 
             RowBox[{"1401", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"1641", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"811", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["P", "8"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"445", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"2250", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"3440", " ", 
                 SuperscriptBox["P", "6"]}], "+", 
                RowBox[{"1655", " ", 
                 SuperscriptBox["P", "8"]}], "+", 
                RowBox[{"199", " ", 
                 SuperscriptBox["P", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"P", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"5", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", "P"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"96", "+", 
             RowBox[{"1822", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"7322", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"8107", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"4047", " ", 
              SuperscriptBox["P", "8"]}], "+", 
             RowBox[{"2630", " ", 
              SuperscriptBox["P", "10"]}]}], ")"}], " ", "\[Omega]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"232", " ", 
              SuperscriptBox["P", "2"]}], "+", 
             RowBox[{"992", " ", 
              SuperscriptBox["P", "4"]}], "+", 
             RowBox[{"1342", " ", 
              SuperscriptBox["P", "6"]}], "+", 
             RowBox[{"997", " ", 
              SuperscriptBox["P", "8"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c5", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "33"}], " ", 
          SuperscriptBox["P", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"70", "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"30", "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"75", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"70", "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["P", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"65", "+", 
               RowBox[{"236", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"154", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "30"}], "-", 
               RowBox[{"96", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"56", "+", 
               RowBox[{"252", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"294", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"104", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"394", "+", 
               RowBox[{"1776", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"2310", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2080", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"1770", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"624", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"55", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["P", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["P", "2"]}], "+", 
                  RowBox[{"75", " ", 
                   SuperscriptBox["P", "4"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["P", "6"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["P", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"192", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1590", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"3520", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"2175", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"912", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"616", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"931", "+", 
           RowBox[{"595", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"175", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["P", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"294", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["P", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"3055", "+", 
                RowBox[{"12744", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"9226", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"7", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"22", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "130"}], "-", 
              RowBox[{"472", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"132", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"6524", "+", 
              RowBox[{"27664", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"30198", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"9904", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"785", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"49", "+", 
                    RowBox[{"2", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2180", "+", 
              RowBox[{"9076", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"10948", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"10248", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"9128", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"3188", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"277", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"731", "+", 
              RowBox[{"3563", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5483", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"4363", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1468", " ", 
               SuperscriptBox["P", "8"]}], "-", 
              RowBox[{"164", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "P", " ", 
                  RowBox[{"(", 
                   RowBox[{"218", "+", 
                    RowBox[{"2057", " ", 
                    SuperscriptBox["P", "2"]}], "+", 
                    RowBox[{"5676", " ", 
                    SuperscriptBox["P", "4"]}], "+", 
                    RowBox[{"5305", " ", 
                    SuperscriptBox["P", "6"]}], "+", 
                    RowBox[{"1630", " ", 
                    SuperscriptBox["P", "8"]}], "+", 
                    RowBox[{"125", " ", 
                    SuperscriptBox["P", "10"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"3", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"960", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"7878", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"17168", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"10293", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"4932", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"3794", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"196", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1696", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"4256", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"3911", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"2807", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c6", "=", 
    TagBox[
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", 
          SuperscriptBox["P", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"175", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["P", "8"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["P", "10"]}], "+", 
            SuperscriptBox["P", "12"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"35", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"175", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               SuperscriptBox["P", "12"]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"390", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"490", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"141", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"73", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"134", "+", 
               RowBox[{"889", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1512", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"791", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"106", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"29", "+", 
               RowBox[{"191", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"315", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"245", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"275", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"189", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"41", " ", 
                SuperscriptBox["P", "12"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "14"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["P", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"65", "+", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"79", " ", 
                  SuperscriptBox["P", "4"]}]}], ")"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["P", "2"]}], ")"}]}]}], ")"}], " ", 
             "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["a0", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
          RowBox[{"(", 
           RowBox[{"138", "+", 
            RowBox[{"103", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "6"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"134", "+", 
               RowBox[{"889", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1512", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"791", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"106", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"175", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               SuperscriptBox["P", "12"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["P", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3835", "+", 
               RowBox[{"11074", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"5683", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"44", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "65"}], "-", 
               RowBox[{"168", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"77", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
            RowBox[{"176", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"43", "+", 
                  RowBox[{"968", " ", 
                   SuperscriptBox["P", "2"]}], "+", 
                  RowBox[{"5035", " ", 
                   SuperscriptBox["P", "4"]}], "+", 
                  RowBox[{"8500", " ", 
                   SuperscriptBox["P", "6"]}], "+", 
                  RowBox[{"5035", " ", 
                   SuperscriptBox["P", "8"]}], "+", 
                  RowBox[{"968", " ", 
                   SuperscriptBox["P", "10"]}], "+", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["P", "12"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"120", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"170", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"240", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"170", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"120", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"672", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"3092", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"3822", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"1051", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"938", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"689", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"448", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"728", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"491", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"386", " ", 
                SuperscriptBox["P", "10"]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"2678", "+", 
               RowBox[{"16891", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"27174", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"13363", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"1670", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"P", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "P"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"773", "+", 
               RowBox[{"4780", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"7315", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"5586", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"6761", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"4634", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"991", " ", 
                SuperscriptBox["P", "12"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "14"]}]}], ")"}], " ", "\[Omega]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"56", "+", 
               RowBox[{"395", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"794", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"769", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"514", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["P", "10"]}], "-", 
               RowBox[{"42", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c7", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "33"}], " ", 
          SuperscriptBox["P", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"1050", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"1120", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["P", "8"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "10"]}], "+", 
            SuperscriptBox["P", "12"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["P", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"182", "+", 
               RowBox[{"340", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"115", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "56"}], "-", 
               RowBox[{"96", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"61", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1050", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               SuperscriptBox["P", "12"]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"112", "+", 
               RowBox[{"1344", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"3780", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2464", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"816", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"409", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"117", "+", 
               RowBox[{"1192", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"2982", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2268", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"448", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"89", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"456", "+", 
                  RowBox[{"1078", " ", 
                   SuperscriptBox["P", "2"]}], "+", 
                  RowBox[{"784", " ", 
                   SuperscriptBox["P", "4"]}], "+", 
                  RowBox[{"735", " ", 
                   SuperscriptBox["P", "6"]}], "+", 
                  RowBox[{"952", " ", 
                   SuperscriptBox["P", "8"]}], "+", 
                  RowBox[{"406", " ", 
                   SuperscriptBox["P", "10"]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["P", "12"]}], "+", 
                  SuperscriptBox["P", "14"]}], ")"}]}]}], ")"}], " ", 
             "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"493", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["P", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"59", "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"117", "+", 
              RowBox[{"1192", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2982", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2268", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"448", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"393", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"832", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"393", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              SuperscriptBox["P", "12"]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["P", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"12922", "+", 
                RowBox[{"26472", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"9655", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"5", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"22", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "364"}], "-", 
              RowBox[{"680", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"407", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"176", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["P", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1297", "+", 
              RowBox[{"16214", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"51725", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"55260", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"20365", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"2242", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["P", "12"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"784", "+", 
              RowBox[{"9408", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"26208", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"16744", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"378", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"6276", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"3265", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"364", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1204", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1316", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"707", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"671", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"2729", "+", 
                RowBox[{"26608", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"63462", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"45808", " ", 
                 SuperscriptBox["P", "6"]}], "+", 
                RowBox[{"8540", " ", 
                 SuperscriptBox["P", "8"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"7", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "P", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}], " ", "\[Lambda]"}]}], ")"}]}], ")"}]}], "+", 
           RowBox[{"14", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"99", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"482", "+", 
                 RowBox[{"1071", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"728", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"742", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"974", " ", 
                  SuperscriptBox["P", "8"]}], "+", 
                 RowBox[{"409", " ", 
                  SuperscriptBox["P", "10"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["P", "12"]}], "+", 
                 SuperscriptBox["P", "14"]}], ")"}]}]}], ")"}], " ", 
            "\[Omega]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "88"}], "-", 
              RowBox[{"952", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"2674", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"2954", " ", 
               SuperscriptBox["P", "6"]}], "-", 
              RowBox[{"2429", " ", 
               SuperscriptBox["P", "8"]}], "-", 
              RowBox[{"1421", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["P", "12"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["P", "14"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c8", "=", 
    TagBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          SuperscriptBox["P", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"210", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["P", "6"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["P", "8"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "10"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "26"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["P", "14"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"78", "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "72"}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"71", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "10"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"112", "+", 
               RowBox[{"840", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1428", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["P", "6"]}], "-", 
               RowBox[{"84", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"327", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "18"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"89", "+", 
                 RowBox[{"1539", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"5904", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"6594", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"1890", " ", 
                  SuperscriptBox["P", "8"]}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"177", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"660", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"616", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"252", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"630", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"532", " ", 
                SuperscriptBox["P", "12"]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["P", "14"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["P", "16"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"166", "+", 
           RowBox[{"151", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"91", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["P", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"89", "+", 
              RowBox[{"1539", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5904", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"6594", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1890", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["P", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"175", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              SuperscriptBox["P", "12"]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"45318", "+", 
              RowBox[{"66015", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"16795", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{"3", " ", "P"}]}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"308", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "78"}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"792", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["P", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"52", " ", 
               RowBox[{"(", 
                RowBox[{"67", "+", 
                 RowBox[{"515", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"1040", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"690", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"145", " ", 
                  SuperscriptBox["P", "8"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["P", "10"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"40", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"55", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"49", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1792", "+", 
              RowBox[{"13440", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"22596", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"4228", " ", 
               SuperscriptBox["P", "6"]}], "-", 
              RowBox[{"1386", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"5595", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"1783", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"112", "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2128", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1568", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"764", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"911", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"791", "+", 
              RowBox[{"13157", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"48408", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"51674", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"14098", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "P", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"7", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"5", " ", "P"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"89", "+", 
              RowBox[{"1510", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5359", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"4662", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1925", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"5180", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"4291", " ", 
               SuperscriptBox["P", "12"]}], "+", 
              RowBox[{"960", " ", 
               SuperscriptBox["P", "14"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["P", "16"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"184", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"784", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1106", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"833", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"791", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"315", " ", 
               SuperscriptBox["P", "12"]}], "-", 
              RowBox[{"117", " ", 
               SuperscriptBox["P", "14"]}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["P", "16"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c9", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], " ", 
          SuperscriptBox["P", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"70", "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["P", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"390", "+", 
               RowBox[{"370", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"59", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "90"}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"79", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"70", "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["P", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  SuperscriptBox["P", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"280", "+", 
               RowBox[{"1344", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"1260", " ", 
                SuperscriptBox["P", "4"]}], "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"360", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"386", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"2511", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"4296", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"1806", " ", 
                SuperscriptBox["P", "8"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"525", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"400", "+", 
                  RowBox[{"70", " ", 
                   SuperscriptBox["P", "2"]}], "+", 
                  RowBox[{"168", " ", 
                   SuperscriptBox["P", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["P", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    SuperscriptBox["P", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
              " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"100", "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"69", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["P", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"386", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2511", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"4296", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1806", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["P", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"37050", "+", 
                RowBox[{"37660", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"6371", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "P"}], ")"}]}]}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"22", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "780"}], "-", 
              RowBox[{"740", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"701", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"220", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["P", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1865", "+", 
                 RowBox[{"9082", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"11385", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"4300", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"395", " ", 
                  SuperscriptBox["P", "8"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"2", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], 
             ")"}]}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"840", "+", 
              RowBox[{"4032", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"3724", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"976", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"1134", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"211", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"280", "+", 
              RowBox[{"1624", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2464", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1184", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"659", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"939", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"100", "+", 
                RowBox[{"3728", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"23367", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"38416", " ", 
                 SuperscriptBox["P", "6"]}], "+", 
                RowBox[{"15470", " ", 
                 SuperscriptBox["P", "8"]}], "+", 
                RowBox[{"2", " ", "P", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"7", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "P"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"772", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"4867", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"7032", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"1022", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"3164", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"7000", " ", 
               SuperscriptBox["P", "12"]}], "+", 
              RowBox[{"2880", " ", 
               SuperscriptBox["P", "14"]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox["P", "16"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"82", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"592", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"1232", " ", 
               SuperscriptBox["P", "6"]}], "-", 
              RowBox[{"917", " ", 
               SuperscriptBox["P", "8"]}], "-", 
              RowBox[{"749", " ", 
               SuperscriptBox["P", "10"]}], "-", 
              RowBox[{"819", " ", 
               SuperscriptBox["P", "12"]}], "-", 
              RowBox[{"99", " ", 
               SuperscriptBox["P", "14"]}], "+", 
              RowBox[{"171", " ", 
               SuperscriptBox["P", "16"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["P", "18"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c10", "=", 
    TagBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox["P", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["P", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"55", "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["P", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["P", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["P", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["P", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2145", "+", 
                 RowBox[{"1364", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"131", " ", 
                  SuperscriptBox["P", "4"]}]}], ")"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "110"}], "-", 
               RowBox[{"66", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["P", "6"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"56", "+", 
               RowBox[{"168", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["P", "4"]}], "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"31", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"43", "+", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"1809", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"1164", " ", 
                  SuperscriptBox["P", "6"]}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["P", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["P", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["P", "2"]}], "+", 
                    SuperscriptBox["P", "4"]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"91", "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["P", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox["P", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"624", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1809", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"1164", " ", 
               SuperscriptBox["P", "6"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["P", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["P", "8"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"20865", "+", 
              RowBox[{"14106", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1429", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", "P"}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2145"}], "-", 
              RowBox[{"1364", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"1689", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"176", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["P", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               RowBox[{"(", 
                RowBox[{"557", "+", 
                 RowBox[{"1684", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"1201", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["P", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"8", " ", "P"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", "\[Lambda]"}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2240", "+", 
              RowBox[{"6720", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"2328", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"2782", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"993", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"1290", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"131", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"59", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox["P", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"463", "+", 
                RowBox[{"6498", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"18179", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"11260", " ", 
                 SuperscriptBox["P", "6"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"P", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"4", " ", "P", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "P"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"624", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["P", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1699", "+", 
                 RowBox[{"539", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"266", " ", 
                  SuperscriptBox["P", "4"]}], "+", 
                 RowBox[{"1421", " ", 
                  SuperscriptBox["P", "6"]}], "+", 
                 RowBox[{"200", " ", 
                  SuperscriptBox["P", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    SuperscriptBox["P", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", "\[Omega]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"224", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"224", " ", 
               SuperscriptBox["P", "6"]}], "-", 
              RowBox[{"98", " ", 
               SuperscriptBox["P", "8"]}], "-", 
              RowBox[{"168", " ", 
               SuperscriptBox["P", "10"]}], "-", 
              RowBox[{"138", " ", 
               SuperscriptBox["P", "12"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["P", "14"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["P", "16"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["P", "18"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c11", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox["P", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["P", "16"]}], " ", 
          RowBox[{"(", 
           RowBox[{"66", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            SuperscriptBox["P", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["P", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["P", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"715", "+", 
               RowBox[{"274", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "132"}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"89", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"112", "+", 
               RowBox[{"192", " ", 
                SuperscriptBox["P", "2"]}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["P", "4"]}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               SuperscriptBox["P", "12"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"69", "+", 
               RowBox[{"446", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"486", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"75", " ", 
                SuperscriptBox["P", "4"]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["P", "10"]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a0", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "32"], " ", 
         RowBox[{"(", 
          RowBox[{"91", "+", 
           RowBox[{"91", " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["P", "4"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["P", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "6"], " ", 
         SuperscriptBox["P", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "24"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"69", "+", 
              RowBox[{"446", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"486", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["P", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["P", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"7735", "+", 
                RowBox[{"3132", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "P"}], ")"}], " ", "\[Lambda]"}]}], 
               ")"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1430"}], "-", 
              RowBox[{"548", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"977", " ", 
               SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["P", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a0", "2"], " ", 
         SuperscriptBox["P", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"3383", "+", 
                RowBox[{"5818", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"1810", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "P", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Lambda]"}]}],
                ")"}]}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1232", "+", 
              RowBox[{"2112", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"348", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"868", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"589", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"274", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"152", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["P", "10"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", 
         SuperscriptBox["P", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"795", "+", 
                RowBox[{"4976", " ", 
                 SuperscriptBox["P", "2"]}], "+", 
                RowBox[{"5240", " ", 
                 SuperscriptBox["P", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "P", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Lambda]"}]}],
                ")"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"138", "+", 
              RowBox[{"892", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"797", " ", 
               SuperscriptBox["P", "4"]}], "-", 
              RowBox[{"532", " ", 
               SuperscriptBox["P", "6"]}], "+", 
              RowBox[{"322", " ", 
               SuperscriptBox["P", "8"]}], "+", 
              RowBox[{"1056", " ", 
               SuperscriptBox["P", "10"]}], "+", 
              RowBox[{"330", " ", 
               SuperscriptBox["P", "12"]}]}], ")"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["P", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "184"}], "-", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["P", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["P", "4"]}], "-", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["P", "6"]}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["P", "8"]}], "+", 
                 RowBox[{"43", " ", 
                  SuperscriptBox["P", "10"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["P", "12"]}], "+", 
                 SuperscriptBox["P", "14"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c12", "=", 
    TagBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox["P", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "8"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["P", "8"]}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox["P", "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["P", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "8"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{
          SuperscriptBox["P", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"143", "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["P", "2"]}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               SuperscriptBox["P", "8"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["P", "8"]}], "-", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "24"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["P", "6"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a0", "4"], " ", 
          SuperscriptBox["P", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "17"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
             SuperscriptBox["P", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", "P"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", "P"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", "\[Omega]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["P", "14"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1703", "+", "\[Lambda]", "+", 
                 RowBox[{"2", " ", "P", " ", "\[Lambda]"}], "+", 
                 RowBox[{
                  SuperscriptBox["P", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"313", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "143"}], "-", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}], " ", "\[Omega]"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox["P", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
               RowBox[{"(", 
                RowBox[{"601", "+", "\[Lambda]", "+", 
                 RowBox[{"2", " ", "P", " ", "\[Lambda]"}], "+", 
                 RowBox[{
                  SuperscriptBox["P", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1415", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"98", "+", 
               RowBox[{"238", " ", 
                SuperscriptBox["P", "2"]}], "-", 
               RowBox[{"74", " ", 
                SuperscriptBox["P", "4"]}], "-", 
               RowBox[{"94", " ", 
                SuperscriptBox["P", "6"]}], "+", 
               RowBox[{"143", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["P", "10"]}]}], ")"}], " ", "\[Omega]"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["P", "8"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "10"]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c13", "=", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "P"}], ")"}], " ", 
      SuperscriptBox["P", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "8"], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", "n", " ", 
      SuperscriptBox["P", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "8"], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "3"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["P", "4"], "+", 
           RowBox[{
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
         "\[Omega]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["P", "8"], "+", 
         RowBox[{
          SuperscriptBox["a0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "169"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox["P", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "5"]}], "+", 
        RowBox[{"26", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["P", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["P", "4"], "+", 
           RowBox[{
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["P", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["P", "8"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox["P", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}], "+", 
           RowBox[{
            SuperscriptBox["a0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "4"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
    HoldForm]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.923045414153425*^9, 3.923045420928829*^9}, {
  3.9230455647357903`*^9, 3.9230455651378155`*^9}, {3.9230456555042534`*^9, 
  3.9230456622004976`*^9}, {3.923045716199469*^9, 3.923045813041568*^9}, {
  3.923045856731841*^9, 3.9230458780466175`*^9}, {3.923045942300003*^9, 
  3.9230460426090918`*^9}, {3.9230460811557674`*^9, 3.9230460851789484`*^9}, {
  3.923046150902358*^9, 
  3.9230461735257297`*^9}},ExpressionUUID->"c4b42103-ae1d-4e7a-b01a-\
b746739fff7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of the seven terms recurrence relation", "Section",
 CellChangeTimes->{{3.9230463116077585`*^9, 
  3.923046314106247*^9}},ExpressionUUID->"2f417f8f-c9f3-470c-a08d-\
db74b2f9feb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cm1", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"]}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c0", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "6"]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["P", "2"], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}]}], "+", 
              "\[Lambda]"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"a0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            RowBox[{"a0", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["P", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", "P", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", "\[Lambda]"}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["P", "2"], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a0", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox["P", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["P", "2"]}], "+", 
         SuperscriptBox["P", "4"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "P"}], ")"}], " ", 
       SuperscriptBox["P", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               SuperscriptBox["P", "4"]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox["P", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"P", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "P"}], ")"}]}]}], ")"}], " ", 
               "\[Lambda]"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["P", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox["P", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               SuperscriptBox["P", "4"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["P", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c3", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox["P", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["P", "2"]}], "+", 
         SuperscriptBox["P", "4"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox["P", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["P", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"13", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               SuperscriptBox["P", "4"]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox["P", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["P", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], "3"], " ", "\[Lambda]"}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["P", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"52", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"37", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"26", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "4"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["P", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox["P", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               SuperscriptBox["P", "6"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
       SuperscriptBox["P", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["P", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       SuperscriptBox["P", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["P", "2"]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
            SuperscriptBox["P", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"55", "+", "\[Lambda]", "+", 
              RowBox[{"2", " ", "P", " ", "\[Lambda]"}], "+", 
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"41", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], ")"}]}],
          "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["P", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["P", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Omega]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["P", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a0", "2"], " ", 
             SuperscriptBox["P", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a0", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               SuperscriptBox["P", "6"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
     HoldForm]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c5", "=", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "P"}], ")"}], "2"], " ", 
      SuperscriptBox["P", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "5"]}], "+", 
     RowBox[{"2", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "P"}], ")"}], " ", 
      SuperscriptBox["P", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "3"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["P", "4"], "+", 
           RowBox[{
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
         "\[Omega]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "P"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "25"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
         SuperscriptBox["P", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "5"]}], "+", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["P", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["P", "4"], "+", 
           RowBox[{
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}]}], ")"}], " ", 
         "\[Omega]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["P", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["P", "8"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a0", "2"], " ", 
            SuperscriptBox["P", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "8"]}], "+", 
           RowBox[{
            SuperscriptBox["a0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "P"}], ")"}], "16"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["P", "4"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}],
    HoldForm]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9230463172037544`*^9, 3.923046424614246*^9}, {
  3.9238957767297974`*^9, 
  3.9238957921549735`*^9}},ExpressionUUID->"3f4bb896-cc41-44a0-9be9-\
bb408a6d8917"]
}, Open  ]]
},
WindowSize->{960, 572},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.3 pour Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"caaed800-01ef-4254-a556-28c638732f5d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3041, 71, 226, "Abstract",ExpressionUUID->"759d4152-b696-4118-8283-a9dee88017b0",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[3624, 95, 228, 5, 116, "Section",ExpressionUUID->"65a6d945-e36a-4056-9d71-7489266f47c6"],
Cell[CellGroupData[{
Cell[3877, 104, 21518, 561, 1966, "Input",ExpressionUUID->"e059c890-0609-46cd-9fe4-4d1d5dcb03d0"],
Cell[25398, 667, 203, 3, 35, "Output",ExpressionUUID->"26ad0a92-164c-40a5-9afb-a6027dd95b3f"],
Cell[25604, 672, 202, 3, 35, "Output",ExpressionUUID->"861a91fe-2370-45bc-9ddf-5b5b665e1752"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25843, 680, 183, 3, 49, "Subsubsection",ExpressionUUID->"d649aa54-0630-4ac9-a38d-55afdf678adc"],
Cell[CellGroupData[{
Cell[26051, 687, 1386, 40, 86, "Input",ExpressionUUID->"b7d95a70-7336-4ba5-bcd7-44e929c40b03"],
Cell[27440, 729, 1211, 30, 38, "Output",ExpressionUUID->"5f8677bc-abf3-43ac-afb9-b71c79642884"],
Cell[28654, 761, 1209, 30, 38, "Output",ExpressionUUID->"f99ddd47-a443-42d2-a0f4-14b3bbae6107"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29912, 797, 233, 5, 49, "Subsubsection",ExpressionUUID->"2168a175-4ade-41ed-8000-c159f3855e10"],
Cell[CellGroupData[{
Cell[30170, 806, 1961, 53, 188, "Input",ExpressionUUID->"e11b1e31-31e8-4576-b946-088154850f63"],
Cell[32134, 861, 2802, 89, 62, "Output",ExpressionUUID->"9144da89-99d5-4f2a-a937-1e3e46272dc5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34973, 955, 1842, 52, 167, "Input",ExpressionUUID->"81d9bbd4-f882-42a1-9709-58306405560b"],
Cell[36818, 1009, 1991, 66, 62, "Output",ExpressionUUID->"74c7b86f-19f2-4044-a6d9-b51cb8b2889c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38870, 1082, 200, 3, 74, "Section",ExpressionUUID->"deb12a93-a0e1-4cdd-b4b9-545e6ea86c81"],
Cell[39073, 1087, 203338, 5396, 6161, "Input",ExpressionUUID->"c4b42103-ae1d-4e7a-b01a-b746739fff7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242448, 6488, 198, 3, 74, "Section",ExpressionUUID->"2f417f8f-c9f3-470c-a08d-db74b2f9feb2"],
Cell[242649, 6493, 28756, 833, 799, "Input",ExpressionUUID->"3f4bb896-cc41-44a0-9be9-bb408a6d8917"]
}, Open  ]]
}
]
*)


